Deep-inelastic scattering with collider neutrinos at the LHC and beyond

Proton-proton collisions at the LHC generate high-intensity collimated beams of forward neutrinos up to TeV energies. Their recent observations and the initiation of a novel LHC neutrino program motivate investigations of this previously unexploited beam. The kinematic region for neutrino deep-inelastic scattering measurements at the LHC overlaps with that of the Electron-Ion Collider. The effect of the LHC $\nu$DIS data on parton distribution functions (PDFs) is assessed by generating projections for the Run 3 LHC experiments, and for select proposed detectors at the HL-LHC. Estimating their impact in global (n)PDF analyses reveals a significant reduction of PDF uncertainties, particularly for strange and valence quarks. Furthermore, the effect of neutrino flux uncertainties is examined by parametrizing the correlations between a broad selection of neutrino production predictions in forward hadron decays. This allows determination of the highest achievable precision for neutrino observations, and constraining physics within and beyond the Standard Model. This is demonstrated by setting bounds on effective theory operators, and discussing the prospects for an experimental confirmation of the enhanced strangeness scenario proposed to resolve the cosmic ray muon puzzle, using LHC data. Moreover, there is promise for a first measurement of neutrino tridents with a statistical significance exceeding 5$\sigma$.

==> make_LaTeX.sh <==
DOC=DIS_with_collider_neutrinos

#Remove old files
rm ${DOC}.aux ${DOC}.bbl ${DOC}.bcf ${DOC}.blg ${DOC}.log ${DOC}.run.xml

#Compile
pdflatex $DOC
biber $DOC
pdflatex $DOC
pdflatex $DOC

